Token-Level Diagnostics for Name-Bias Audits in Late-Interaction Retrieval

Name-swap audits test whether retrieval scores change when a person's name changes while the rest of a document remains fixed. Aggregate scores show the size of that response but conceal its distribution across the query. We formulate token contribution disparity (TCD), a diagnostic that decomposes a paired score difference into signed query-token terms in late-interaction retrieval. We apply it to ColBERTv2's projected embeddings under a documented input format, using 55,440 name swaps across 33 professions, 120 name pairs and 14 templates. Function tokens show 1.44 times the mean absolute response of content tokens, but the contrast depends on query composition: relative to profession tokens alone, the ratio is 1.14. A separate perturbation panel also yields elevated ratios for numeral and invented-string edits. Group labels and character features both yield positive held-out-name prediction for function-token responses, without isolating a social or non-social mechanism. These findings illustrate how token-level inspection can refine hypotheses in name-bias audits while exposing the limits of a function/content summary. They do not establish an identity-specific detector or the absence of bias.

==> anc/README.txt <==
TCD statistical corrections, 2026-11-25

Run: python reproduce_statistics.py
Dependencies: numpy, pandas, scipy, statsmodels, threadpoolctl.
Verified environment: numpy 2.x; exact installed versions are in versions.json.
No GPU, encoder checkpoint, Hugging Face connection, or private repository is required.

This package reproduces the four corrected group/character prediction results and
the two crossed REML fits from retained model outputs. It does not independently
regenerate embeddings, evaluate official ColBERT inference, or reproduce every
historical supplementary experiment. Targets retain original float32 scoring;
statistical fitting and CV use float64. Group permutation p uses 10,000 draws and
(b+1)/(B+1); manuscript Holm adjustment covers the four group tests.

The two copied source modules retain repository entry points for provenance.
Use reproduce_statistics.py here: it extracts the numerical ridge helpers without
importing the repository's encoder dependencies and supplies local data to REML.
The script writes reproduced_summary.json and checks agreement with archived values.
All names are first-name stimuli from the study, not records of participants.


==> anc/SHA256.json <==
{
  "README.txt": "b9747563c65a8739c4de168673d0cbf5ee469da3d79d2fd8f7632f258e1201f8",
  "fold_predictions.json": "df7e516f1602c968f82267ee7e10e9c93b9c2cd93ab5791ca588af90a6bb52d9",
  "main_grid_statistics.csv": "8cafc7c985bdda1e20c47125eae173ca12540c570b7205080bde76d64640e88b",
  "mixed_effects.py": "1db10bf03cfd746c06f6d5130041afaf52183e62afae1d957dd6a819b303f344",
  "mixed_expected.json": "dcbda3f5fb241ac8b1cf186ee566907c42b2674273c06d1d3710e9e1c1836605",
  "name_metadata.json": "e3a5c3cb273c7d03666d9a6f22b9491e970ecf8513b7bcc78cb3af6073aebc18",
  "name_targets.npz": "ab6dcd864636d84ae00db15d04216e2dd4a09a857fd68807843028d0c486bdff",
  "permutation_nulls.npz": "e12b07f50160db306b8cc34eaa4cf2b16a61b856b647ea1c1309e30046530376",
  "reproduce_statistics.py": "039c600714e3de6a08eacf064841e1b4090486babc888333f2ff05d80688e4a9",
  "surface_expected.json": "2aa576692057370c9d533b9c239b6ca86207c36a3fd9afda1fe670e5deecd093",
  "surface_vs_group.py": "dbacec9f4e4059dca673236616727183c124e4e65c61b3c8ec2b905bfaa6a9ba",
  "validation.json": "e4a5ad156a9c6e051d2fdc9a89797561309401fd03071cfac38e64f879d9106f",
  "versions.json": "6c774280a9b2440eb5c7b854c0b9601f5d6a577d035680b02db6ee3b43c72b26"
}


==> anc/fold_predictions.json <==
{
  "proj_function": {
    "names": [
      "Abhishek",
      "Aisha",
      "Alejandra",
      "Alejandro",
      "Andre",
      "Anne",
      "Brett",
      "Carlos",
      "Charles",
      "Christopher",
      "Darnell",
      "Deandre",
      "Demetrios",
      "Dexter",
      "Diane",
      "Divya",
      "Ebony",
      "Eduardo",
      "Elizabeth",
      "Emily",
      "Gabriela",
      "Geoffrey",
      "Gerardo",
      "Gilberto",
      "Greg",
      "Guadalupe",
      "Heriberto",
      "Imani",
      "Jamal",
      "Jasmine",
      "Jennifer",
      "Jermaine",
      "Katherine",
      "Kelli",
      "Khushbu",
      "Lakisha",
      "Latasha",
      "Latoya",
      "Marcus",
      "Maria",
      "Maribel",
      "Marisol",
      "Mauricio",
      "Mei",
      "Nathan",
      "Neha",
      "Priya",
      "Rashad",
      "Rebekah",
      "Reginald",
      "Rolando",
      "Ruth",
      "Sarah",
      "Shanice",
      "Tamika",
      "Thiruvengadam",
      "Todd",
      "Vivek",
      "Wei",
      "Xuefeng"
    ],
    "target": [
      0.005824042484164238,
      -0.013515330851078033,
      0.0065417843870818615,
      0.013474462553858757,
      0.01243684533983469,
      0.005841311998665333,
      0.01035759225487709,
      0.007160119712352753,
      -0.002301958855241537,
      0.005270118359476328,
      0.01104116253554821,
      0.006664513610303402,
      0.01511124987155199,
      -0.0129928570240736,
      0.015984924510121346,
      0.002464817836880684,
      0.0029993795324116945,
      -0.010688402689993382,
      -0.016812773421406746,
      -0.003048140089958906,
      0.015209180302917957,
      0.04655677080154419,
      0.01645369455218315,
      0.016142481938004494,
      0.021817399188876152,
      -0.05631117895245552,
      0.02865760773420334,
      0.02816324308514595,
      -0.017543260008096695,
      -0.006900900509208441,
      0.034361861646175385,
      0.00944230705499649,
      0.0008588703349232674,
      -0.0056016892194747925,
      -0.02452872321009636,
      -0.001371682621538639,
      -0.026436936110258102,
      -0.015138712711632252,
      0.017519913613796234,
      -0.01964791677892208,
      0.002372059039771557,
      -0.008844178169965744,
      0.018663762137293816,
      -0.0006629147683270276,
      0.017387226223945618,
      -0.04754166677594185,
      -0.027060337364673615,
      0.0037888025399297476,
      -0.011789044365286827,
      0.02881213277578354,
      0.019720053300261497,
      -0.0010390238603577018,
      0.005519273690879345,
      -0.025138065218925476,
      -0.05780162662267685,
      -0.022712601348757744,
      -0.004276528023183346,
      -0.01334322802722454,
      0.008695241063833237,
      -0.008264525793492794
    ],
    "A": [
      -0.00890627852641046,
      -0.012703162647085264,
      -0.013444406911730766,
      0.013729902383472239,
      0.005841589387273416,
      0.002048251025068263,
      0.014223468223852771,
      0.01463195136083024,
      0.016031975525298288,
      0.014950250208910023,
      0.006016049737809226,
      0.006563130853464827,
      0.0135443742786135,
      0.009020302182761952,
      0.0009211829682398173,
      -0.024948410529759713,
      -0.01476750144502148,
      0.017181740275451114,
      0.004565371627298494,
      0.0030359679238042897,
      -0.015177886094897985,
      0.009052157002900327,
      0.013304297812283039,
      0.013348756757165705,
      0.01258635294756719,
      -0.0008738142438232899,
      0.011560881643423013,
      -0.017912984389113262,
      0.009589102555764839,
      -0.013529966439818963,
      -0.001120698935766187,
      0.006215906672878191,
      0.002601855654372937,
      0.0033196956048616106,
      -0.01820002526801545,
      -0.014221118675777689,
      -0.011087961989687756,
      -0.012500239914515987,
      0.005206205853028223,
      -0.008206466678529978,
      -0.012610461842268706,
      -0.010367214400321244,
      0.012988573871552944,
      -0.024166477378457785,
      0.013219234799700124,
      -0.01244678937655408,
      -0.017567121729371138,
      0.006922594737261534,
      0.0040071795099518364,
      0.00379467845777981,
      0.012837675133986133,
      0.002812732787181934,
      0.0020840330592667065,
      -0.011250320851104334,
      -0.007167375675635412,
      -0.001772117568179965,
      0.01631405683500426,
      -0.004114460898563266,
      -0.00962407817132771,
      -0.0053841364569962025
    ],
    "B": [
      -0.005599541932164096,
      -0.011314136047588337,
      0.0012542435867156918,
      0.01695982463996669,
      0.011497980608925007,
      0.0007887097065350122,
      0.004963182034953059,
      0.00864843018742355,
      -0.002653751174140409,
      0.0042812431504778885,
      -0.003924825478669322,
      0.010154751538891223,
      0.004619917177859338,
      0.0099660879443491,
      0.0007971159366282278,
      -0.010936611585786758,
      0.002368200526650493,
      0.0040178807583328945,
      -0.002969253960059533,
      -0.006385167142801125,
      -0.0049561323559524995,
      0.0075213873769342495,
      0.012379934581048354,
      0.0233006013670118,
      0.008240577414207594,
      -0.0007331846130405529,
      0.008901029948096596,
      -0.003993425889061996,
      -0.006604033809814147,
      -0.006543558717877997,
      0.006043801165472743,
      0.009685204134313848,
      0.0019519542794827747,
      -0.00021577321987176616,
      -0.0023689651505018248,
      -0.025746975368009566,
      -0.020682323554495705,
      -0.007652033724857265,
      -0.009935188776924774,
      -0.0015297370241972087,
      -0.0008718731235213143,
      0.0051585902827353146,
      -0.004135965801516597,
      0.0028273411780053255,
      -0.017972136768645595,
      -0.0026166704817918015,
      -0.0032584197175053045,
      -0.004380999252263147,
      0.0015293599294348068,
      0.011649260608024119,
      0.014604716322261591,
      -0.0013787129535486986,
      -0.00556573950502972,
      0.017881653808355526,
      -0.010578527946626023,
      -0.00996776703339842,
      -0.0017111351976024677,
      -0.0016158464330657736,
      5.1648529954314296e-05,
      0.004684315779871226
    ],
    "C": [
      -0.00598901593823111,
      -0.012400041322648738,
      -0.0030830992799572403,
      0.01967310174045815,
      0.011226484558298755,
      0.0020786665143702364,
      0.007754889157264087,
      0.006023540114704432,
      0.0012238022338743044,
      0.007046400154454378,
      -0.003724232760264351,
      0.010227343457279721,
      0.008627180122241304,
      0.00881105064672545,
      0.003656050893368347,
      -0.015151975372068837,
      -0.0005708562570377396,
      0.001869027660324485,
      -0.0017557682477182153,
      -0.003021662273427083,
      -0.007308127065521184,
      0.013677014115802225,
      0.011569912474756963,
      0.022257380596870515,
      0.011345614347111177,
      -0.0019446252758547142,
      0.009304688110775025,
      -0.006151881176541603,
      -0.0025893939298235716,
      -0.009012379169762422,
      0.005926525100216103,
      0.011042257106965058,
      0.0019184922935633812,
      0.0031282074910398516,
      -0.008533213708948438,
      -0.024509321311854383,
      -0.021426533719290496,
      -0.007741009316031944,
      -0.008584643539155917,
      -0.001111181927056493,
      -0.0021613345544776903,
      0.002356120903873284,
      -0.0021142309913743298,
      -0.003076400989464547,
      -0.01501479841369033,
      -0.004696198685302642,
      -0.005832307656356221,
      -0.0033011364474395764,
      0.0026255885079862775,
      0.010299606800188031,
      0.014520437625128016,
      -0.002504483269694611,
      -0.004304184766946423,
      0.015464124517349171,
      -0.01062653664927799,
      -0.010105579022546447,
      0.0018266517977231756,
      -0.0011846351048463927,
      0.0007708576787880306,
      0.00406123373293606
    ],
    "B_alpha": [
      0.01,
      10.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      10.0,
      0.01,
      0.01,
      0.01,
      10.0,
      0.01,
      0.01,
      0.01,
      10.0,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      10.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01
    ],
    "C_alpha": [
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      10.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      10.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01
    ]
  },
  "proj_content": {
    "names": [
      "Abhishek",
      "Aisha",
      "Alejandra",
      "Alejandro",
      "Andre",
      "Anne",
      "Brett",
      "Carlos",
      "Charles",
      "Christopher",
      "Darnell",
      "Deandre",
      "Demetrios",
      "Dexter",
      "Diane",
      "Divya",
      "Ebony",
      "Eduardo",
      "Elizabeth",
      "Emily",
      "Gabriela",
      "Geoffrey",
      "Gerardo",
      "Gilberto",
      "Greg",
      "Guadalupe",
      "Heriberto",
      "Imani",
      "Jamal",
      "Jasmine",
      "Jennifer",
      "Jermaine",
      "Katherine",
      "Kelli",
      "Khushbu",
      "Lakisha",
      "Latasha",
      "Latoya",
      "Marcus",
      "Maria",
      "Maribel",
      "Marisol",
      "Mauricio",
      "Mei",
      "Nathan",
      "Neha",
      "Priya",
      "Rashad",
      "Rebekah",
      "Reginald",
      "Rolando",
      "Ruth",
      "Sarah",
      "Shanice",
      "Tamika",
      "Thiruvengadam",
      "Todd",
      "Vivek",
      "Wei",
      "Xuefeng"
    ],
    "target": [
      0.006894356105476618,
      0.017730947583913803,
      0.006257777102291584,
      -0.000755184271838516,
      0.0033601962495595217,
      0.006331474520266056,
      -0.0011469824239611626,
      -0.0023792749270796776,
      0.007975826039910316,
      -0.004015263635665178,
      -0.002889628056436777,
      0.0041538504883646965,
      -0.0011263228952884674,
      -0.017486441880464554,
      0.0038433517329394817,
      -0.0003371515776962042,
      -0.0029821936041116714,
      0.0016013382701203227,
      0.0017022299580276012,
      -0.009250564500689507,
      0.004077696707099676,
      0.038476478308439255,
      0.0005996458930894732,
      0.000981764169409871,
      0.00415762048214674,
      -0.011292487382888794,
      0.00812006089836359,
      -0.0015321214450523257,
      -0.010378062725067139,
      -0.010415107011795044,
      0.00704048341140151,
      -0.006582061294466257,
      0.006698994897305965,
      -0.0030427458696067333,
      0.0011809910647571087,
      -0.005505428183823824,
      -0.002725889440625906,
      -0.003991837613284588,
      -0.005581982433795929,
      0.007605092599987984,
      -4.9328533350490034e-05,
      -0.009353702887892723,
      -0.0032243411988019943,
      0.00013935624156147242,
      0.0036554737016558647,
      -0.006470277905464172,
      -0.008484065532684326,
      -0.01012379303574562,
      -0.008380938321352005,
      0.00926078949123621,
      -0.0023493608459830284,
      0.0027518505230545998,
      0.005113332066684961,
      0.006074553355574608,
      -0.01997150294482708,
      0.015229832381010056,
      -0.0030836863443255424,
      -0.0037244786508381367,
      0.002955883741378784,
      -0.005339089315384626
    ],
    "A": [
      0.002280537039041519,
      -0.005131190860993229,
      -0.0018025458994088694,
      0.0004785474655883653,
      -0.004953416180796921,
      0.0007195548775295416,
      0.006577160808124712,
      0.0007105604163371027,
      0.0052739024561430725,
      0.006986915266939572,
      -0.004172188142547384,
      -0.005052622960647568,
      0.006574209446885756,
      -0.002347586414543912,
      0.000996012965010272,
      -0.0034084990329574794,
      -0.0025420482124900445,
      0.00014190138816567405,
      0.0012339153844449255,
      0.0024508925465246043,
      -0.001366529820370488,
      0.0009166664177817958,
      0.0002850002991700811,
      0.00023041197398145284,
      0.005819360392966441,
      0.0017075069976272062,
      -0.0007893447015833642,
      -0.0027233072323724627,
      -0.0032361338089685887,
      -0.001612934036529623,
      0.0006407761118478245,
      -0.003710633987793699,
      0.0006787192800806628,
      0.0017611349208487405,
      -0.0037880346935708076,
      -0.0022266438900260255,
      -0.002574086232925765,
      -0.00241584271134343,
      -0.00383564384537749,
      -0.002072008998948149,
      -0.0005411247722804547,
      0.001319750098627992,
      0.0008312841694402907,
      -0.0035276259877718985,
      0.00589109564732228,
      -0.0018752174510154873,
      -0.0013717705442104489,
      -0.0032679175201337785,
      0.002354267415487104,
      -0.005690990336006507,
      0.0007062869761804384,
      0.0011172908772197035,
      0.0008549040390385522,
      -0.0036741415824508294,
      -0.0004183845449006185,
      0.00019666797015815973,
      0.006853832796748195,
      0.004935245728120208,
      0.0032651551300659776,
      0.00533889839425683
    ],
    "B": [
      -8.414980757612014e-05,
      -0.0011413137796944112,
      -0.00011117881302910193,
      0.00016706657261956562,
      0.00012443621681778244,
      -8.815228314256272e-05,
      9.203235297117781e-05,
      4.8533105311010256e-06,
      -0.00017397524688399132,
      0.0001765183535970946,
      2.11182383450316e-05,
      5.005979418210363e-06,
      -6.353686389869921e-05,
      0.0003596688146529499,
      -8.154812366056132e-05,
      -0.00010098247128285545,
      0.00012021254984666908,
      -4.145787121079057e-05,
      -3.426890170012677e-05,
      0.00010619035252123864,
      -1.213078186921236e-05,
      -0.0009135871081446458,
      0.0001771359011117808,
      0.00011617408410885515,
      8.313464961148783e-05,
      0.0002821333266057331,
      -8.704962431961991e-05,
      -5.0681726424676635e-05,
      -4.2921311760351385e-05,
      9.910135046370574e-05,
      -0.00013658787816244107,
      0.00011702606365789123,
      -0.0001247403618823028,
      -7.574306122084447e-06,
      -7.638179670235448e-05,
      7.504523610137354e-05,
      -8.879854401399627e-05,
      -7.151944183972649e-05,
      -1.4148816053804027e-05,
      -0.0016299892980762652,
      -0.00010824804067365209,
      7.881720177553514e-05,
      -3.213443122524113e-05,
      -8.058309580059091e-05,
      -2.847968564846974e-05,
      0.0001785033500935281,
      0.00012581318941296842,
      0.0002532529939971421,
      0.0002834177865591247,
      -0.00013258503566901945,
      5.160269827321933e-05,
      -3.1551447186875234e-05,
      -0.00012548699916543465,
      -3.931475610530537e-05,
      0.00023364154640429646,
      -0.0010022678475842118,
      -2.4568483560187985e-05,
      7.183038454947153e-05,
      -7.861669715241449e-05,
      0.0002542350625730044
    ],
    "C": [
      -7.458706282017802e-05,
      -0.0013704298414222251,
      -0.0001181056361722865,
      0.00017115412245146498,
      8.656386395046407e-05,
      -7.94765391965672e-05,
      0.0001374741300218395,
      9.318574588945049e-06,
      -0.00013603229359160701,
      0.00022416837919236307,
      -1.188185986771096e-05,
      -3.3522022438940295e-05,
      -1.7903033979279322e-05,
      0.0003381043695704465,
      -7.075708906912497e-05,
      -0.0001135967996752862,
      0.00010028825571983585,
      -4.0233786810220126e-05,
      -2.275811263857451e-05,
      0.0001268703712976411,
      -1.7882037705010124e-05,
      -0.0006754327977856327,
      0.00017913070459453666,
      0.00011728175960821185,
      0.0001242208853847625,
      0.0002911316021570592,
      -9.232773580925544e-05,
      -7.097060960997659e-05,
      -6.937241327437932e-05,
      8.644169189922295e-05,
      -0.00012901025369153402,
      8.737658478279363e-05,
      -0.00011686850897663918,
      8.01600887560747e-06,
      -9.104688843659435e-05,
      5.8021275683168363e-05,
      -0.00010815383233091967,
      -9.029918888879952e-05,
      -4.501679088369419e-05,
      -0.0016616212931623844,
      -0.00010985906348709538,
      8.581300662645339e-05,
      -2.6589016332181903e-05,
      -9.429121927187379e-05,
      1.3533970002791923e-05,
      0.00017195047916082655,
      0.00012093878750308663,
      0.00022654996161100335,
      0.0013642638065759763,
      -0.00017585956782896603,
      5.6831710338159304e-05,
      -2.0979817106897047e-05,
      -0.00011630706187523418,
      -6.593719170146388e-05,
      0.00022814338493973112,
      -0.000996092251994787,
      2.2785953262143714e-05,
      9.130978450685713e-05,
      -6.553779829273525e-05,
      0.0002754242596399912
    ],
    "B_alpha": [
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0
    ],
    "C_alpha": [
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0,
      100.0,
      1000.0,
      1000.0,
      1000.0,
      1000.0
    ]
  },
  "asis_function": {
    "names": [
      "Abhishek",
      "Aisha",
      "Alejandra",
      "Alejandro",
      "Andre",
      "Anne",
      "Brett",
      "Carlos",
      "Charles",
      "Christopher",
      "Darnell",
      "Deandre",
      "Demetrios",
      "Dexter",
      "Diane",
      "Divya",
      "Ebony",
      "Eduardo",
      "Elizabeth",
      "Emily",
      "Gabriela",
      "Geoffrey",
      "Gerardo",
      "Gilberto",
      "Greg",
      "Guadalupe",
      "Heriberto",
      "Imani",
      "Jamal",
      "Jasmine",
      "Jennifer",
      "Jermaine",
      "Katherine",
      "Kelli",
      "Khushbu",
      "Lakisha",
      "Latasha",
      "Latoya",
      "Marcus",
      "Maria",
      "Maribel",
      "Marisol",
      "Mauricio",
      "Mei",
      "Nathan",
      "Neha",
      "Priya",
      "Rashad",
      "Rebekah",
      "Reginald",
      "Rolando",
      "Ruth",
      "Sarah",
      "Shanice",
      "Tamika",
      "Thiruvengadam",
      "Todd",
      "Vivek",
      "Wei",
      "Xuefeng"
    ],
    "target": [
      0.003938204608857632,
      -0.009080727584660053,
      0.005913378670811653,
      0.0025780778378248215,
      -0.0008748895488679409,
      -0.0003562195342965424,
      0.004493586719036102,
      -0.0008117704419419169,
      0.0006178992334753275,
      0.0035861178766936064,
      0.0054521216079592705,
      0.0024846771266311407,
      0.0063864365220069885,
      -0.0031372858211398125,
      0.010410173796117306,
      0.007317907176911831,
      0.0012563879135996103,
      -0.012538759037852287,
      -0.010614239610731602,
      -0.0042514558881521225,
      0.009507990442216396,
      0.023213503882288933,
      0.006403154693543911,
      0.009364756755530834,
      0.009367812424898148,
      -0.03616650402545929,
      0.015303079038858414,
      0.010166741907596588,
      -0.013319605030119419,
      -0.002821332076564431,
      0.01385028287768364,
      0.013395436108112335,
      -0.0014111064374446869,
      0.0010023892391473055,
      -0.011920122429728508,
      0.00506557896733284,
      -0.005843222141265869,
      -0.0018705271650105715,
      -0.0010790893575176597,
      -0.009263449348509312,
      0.007976552471518517,
      -0.0018911086954176426,
      0.011833379045128822,
      0.0009000218124128878,
      -0.0009580415207892656,
      -0.01378259900957346,
      -0.01483551599085331,
      -0.00019552861340343952,
      0.0003671895246952772,
      0.01358654722571373,
      0.007569608278572559,
      -0.0022900314070284367,
      0.002430918626487255,
      -0.008670000359416008,
      -0.02094930410385132,
      -0.008351439610123634,
      -0.004058646038174629,
      -0.007039935328066349,
      -0.0004226239980198443,
      -0.006934855133295059
    ],
    "A": [
      -0.005687213517376222,
      -0.002958209632197395,
      -0.005967303831130266,
      0.005303349761691477,
      0.002148409155779518,
      0.001054902302308215,
      0.0054507260543427295,
      0.0057876138016581535,
      0.006004395695137126,
      0.005580364460391658,
      0.0013575327611761168,
      0.001728463321342133,
      0.005180318939632603,
      0.002431208689813502,
      -0.00014136362329332365,
      -0.009909553904435597,
      -0.004250349069479853,
      0.007462897886788207,
      0.0021946823108009994,
      0.0014877063416255016,
      -0.006686226185411215,
      0.0027764521738780396,
      0.004756910210874464,
      0.004333824202019189,
      0.004754408096362438,
      0.002448672708123922,
      0.003485492447258106,
      -0.005364143318729475,
      0.003703998590935953,
      -0.0037406340707093477,
      -0.000523597965689583,
      0.0003646184486569837,
      0.0011721119582135645,
      0.0009039457719255653,
      -0.005100046502775513,
      -0.004726497951196507,
      -0.003362897812621668,
      -0.00385948468465358,
      0.002173934131860733,
      -0.0029319382272660734,
      -0.006379938591271639,
      -0.004406406357884407,
      0.003981163874933762,
      -0.008305082563310862,
      0.0062295300886034966,
      -0.004634427357814275,
      -0.004371198112494312,
      0.0020634890388464555,
      0.0009745235179757907,
      0.00034072955895680934,
      0.0045902739844417995,
      0.0012697702881673144,
      0.0007452202844433486,
      -0.0030095505353529006,
      -0.0014746375672984868,
      -0.002614802462630905,
      0.00667247359108712,
      -0.0029426785331452265,
      -0.004597006365656853,
      -0.002968948581838049
    ],
    "B": [
      -0.004839433433056519,
      -0.0027185679063939355,
      -0.0026445779254941617,
      0.008084556933709134,
      0.0029810774421980438,
      -0.0024810352649850564,
      0.0015342706037275399,
      0.001468656578632268,
      -0.0021475446219446997,
      0.0015564071533264918,
      0.0016191552975600618,
      0.0013750721004295505,
      0.0035695418991661568,
      0.004740402439046606,
      0.0017150523660969404,
      -0.004594106311194699,
      0.0005998172695181609,
      -0.002261822464282422,
      0.0016231455719312301,
      -0.001619009551115032,
      0.0024334626885813815,
      0.0035920416368546756,
      0.0035206994446216017,
      0.012037776176820763,
      0.002275337076129157,
      -0.0011788259783657971,
      0.0071945495251384915,
      -0.0023502575355725266,
      -0.0015224240497299982,
      -0.001243889485596679,
      0.0056826389958086355,
      0.0027997454019979165,
      0.005238397201314823,
      -0.000693316065326988,
      -0.003527366446707533,
      -0.00788932316657242,
      -0.006960210622489927,
      -0.00046623839200875624,
      -0.004665580032827405,
      0.0019279082027242574,
      0.0007458051909314044,
      0.0014485169331630565,
      -0.004710362058688476,
      -0.00023618427154275246,
      -0.008498574558168102,
      -0.001582373823654621,
      0.00026769044211438076,
      -0.0015524811573018867,
      0.002563207239193393,
      0.00523993078296661,
      0.003941174799518548,
      -0.004672235576741764,
      -0.0033883212068825555,
      0.00579207672474851,
      -0.0070975648388171605,
      -0.007568526240647291,
      -0.002890975022805913,
      0.0019636830522305414,
      0.0002703357863344018,
      0.0006401375141858191
    ],
    "C": [
      -0.0055095710974148605,
      -0.0020985251733535147,
      -0.004436983296560347,
      0.009167016740428052,
      0.0027462518076961555,
      -0.0018704740893594485,
      0.0028422258649419873,
      0.00042703407199185916,
      -0.0004360538059902327,
      0.0027378414816244426,
      0.0011343144469505777,
      0.0013501653942333451,
      0.00541655042953344,
      0.0037099540119328966,
      0.002283993152542833,
      -0.005811324922865597,
      -0.00048252069710199143,
      0.0001415176478021401,
      0.0018887813421341005,
      -0.0004314553246786277,
      0.0015076861750599685,
      0.004512777989047354,
      0.0031330876302895754,
      0.011658927644961122,
      0.003746884293628976,
      -0.0010795119823557278,
      0.006778882017730221,
      -0.0029726892331912165,
      -0.0004495417717964913,
      -0.0014745407915153184,
      0.006136907600893855,
      0.0021292209359478394,
      0.005466536619506468,
      0.0003359595862291006,
      -0.004915602610705196,
      -0.0075195925345153515,
      -0.007121755733500298,
      -0.00086385524857656,
      -0.004689329290545204,
      0.0022128209747791358,
      0.0005358600349770674,
      0.0006966338170429448,
      -0.004404975913460092,
      -0.0018757749491151283,
      -0.006903470938331907,
      -0.0021974826018991375,
      0.0001854871732096213,
      -0.0018957373247395323,
      0.003138896023887634,
      0.004061593013296929,
      0.004110371396684548,
      -0.0050327787041854295,
      -0.0029672819556091695,
      0.005067579289158725,
      -0.007004816821873072,
      -0.007867160595528371,
      -0.0010159373224545639,
      0.001685466543853946,
      0.00014808443473873477,
      -5.883538403146646e-05
    ],
    "B_alpha": [
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.1,
      0.01,
      0.01,
      10.0,
      1.0,
      0.01,
      0.01,
      0.01,
      0.1,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.1,
      0.1,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01
    ],
    "C_alpha": [
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      10.0,
      0.01,
      0.01,
      0.1,
      0.1,
      0.1,
      0.01,
      0.1,
      10.0,
      1.0,
      0.01,
      0.01,
      0.01,
      0.1,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.1,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01,
      1.0,
      0.01,
      0.01,
      0.01,
      0.01,
      0.01
    ]
  },
  "asis_content": {
    "names": [
      "Abhishek",
      "Aisha",
      "Alejandra",
      "Alejandro",
      "Andre",
      "Anne",
      "Brett",
      "Carlos",
      "Charles",
      "Christopher",
      "Darnell",
      "Deandre",
      "Demetrios",
      "Dexter",
      "Diane",
      "Divya",
      "Ebony",
      "Eduardo",
      "Elizabeth",
      "Emily",
      "Gabriela",
      "Geoffrey",
      "Gerardo",
      "Gilberto",
      "Greg",
      "Guadalupe",
      "Heriberto",
      "Imani",
      "Jamal",
      "Jasmine",
      "Jennifer",
      "Jermaine",
      "Katherine",
      "Kelli",
      "Khushbu",
      "Lakisha",
      "Latasha",
      "Latoya",
      "Marcus",
      "Maria",
      "Maribel",
      "Marisol",
      "Mauricio",
      "Mei",
      "Nathan",
      "Neha",
      "Priya",
      "Rashad",
      "Rebekah",
      "Reginald",
      "Rolando",
      "Ruth",
      "Sarah",
      "Shanice",
      "Tamika",
      "Thiruvengadam",
      "Todd",
      "Vivek",
      "Wei",
      "Xuefeng"
    ],
    "target": [
      0.007298322394490242,
      0.002639287617057562,
      0.005076739005744457,
      0.0016564788529649377,
      -0.0027557825669646263,
      -0.001841387478634715,
      -0.0002498664543963969,
      0.0002503864234313369,
      0.0007026997627690434,
      -0.002211855724453926,
      -0.003197191748768091,
      0.0037945928052067757,
      0.00017136998940259218,
      -0.011442050337791443,
      0.00013047480024397373,
      0.0006452121306210756,
      -0.001512614544481039,
      0.0018869000487029552,
      -0.002088611712679267,
      -0.0016519067576155066,
      0.0029180143028497696,
      0.007017823867499828,
      -0.0008353326702490449,
      0.001100389170460403,
      0.0033036288805305958,
      -0.005629721097648144,
      0.006434558890759945,
      -0.0004913085722364485,
      -0.0029664263129234314,
      -0.0024877148680388927,
      0.0021670269779860973,
      -0.0007743203896097839,
      -0.003741450607776642,
      -0.0018356479704380035,
      0.0038857399486005306,
      0.004301201086491346,
      0.004145157523453236,
      0.002556900028139353,
      -0.006387793458998203,
      0.0009037184645421803,
      0.005674382206052542,
      0.002365842927247286,
      0.0013759739231318235,
      0.0003838429693132639,
      -0.005531400442123413,
      0.0004932202864438295,
      -0.005907055921852589,
      -0.006491661071777344,
      -0.004198429174721241,
      0.0036453811917454004,
      0.0042409468442201614,
      -0.001968075055629015,
      -0.0016813467955216765,
      -0.00020848486747127026,
      -0.007304588798433542,
      0.004679476842284203,
      -0.0036313936579972506,
      -0.0003660807269625366,
      0.00018487632041797042,
      0.0033589035738259554
    ],
    "A": [
      0.001964294002391398,
      -0.00012518162657215726,
      0.0012464473606087268,
      0.0020648318043510827,
      -0.002977433665364515,
      -0.00165199625512792,
      -2.5589617767504285e-05,
      0.0022657021514273117,
      -0.00016167050593399575,
      0.0002546945636692856,
      -0.002922257517639082,
      -0.0037962305868859403,
      -8.576625259593129e-05,
      -0.001891650194011163,
      -0.0018710920638922188,
      -0.00028606317937374115,
      0.00039380614362016786,
      0.002031914490674223,
      -0.0016245268957896365,
      -0.0016730496685744987,
      0.0016781923011876642,
      -0.0010638310923241079,
      0.0024208048790959375,
      0.0021442731875660165,
      -0.0005332318084713604,
      0.003387739381287247,
      0.001382248941808939,
      0.00026614289708959404,
      -0.0029511031971196644,
      0.0005156936840648996,
      -0.0020973756391968993,
      -0.0032251164375338703,
      -0.0014408781296677059,
      -0.001652633978260888,
      -0.001096195133868605,
      -0.0003329208102513803,
      -0.0003134153648716165,
      -0.00011488317795738112,
      -0.002523432303860318,
      0.002081051468849182,
      0.0011269187205471098,
      0.001788626576308161,
      0.0021049039371843848,
      -0.00022072088904678822,
      0.0007289152376220695,
      -0.0002480652183294296,
      0.001352003833744675,
      -0.0025104488522629254,
      -0.0013901027333405283,
      -0.0037775791352032684,
      0.0016956220913146222,
      -0.001637919857684109,
      -0.001669778553251591,
      0.00023078993399394676,
      0.0011178029253642308,
      0.002619005390442908,
      0.00045748569703261765,
      0.0038803947827545926,
      0.003742655520909466,
      0.0029491487075574696
    ],
    "B": [
      2.3650764994753747e-05,
      0.00027094342028512094,
      -4.6886490655483065e-05,
      0.0037348490481208104,
      0.0019330088123885672,
      -0.0002657188198783988,
      -0.0001311196635690338,
      -0.00011545719723408676,
      -0.00013423438199838898,
      0.00015693905402736186,
      -4.9724461665218966e-05,
      -0.0021981562510526463,
      -0.00034445050258116906,
      7.344191651928854e-05,
      -0.00044580595673752337,
      -0.0003936972427216206,
      0.00018726396136946693,
      -0.001010757382062221,
      0.00015923830787777348,
      2.9215574525381988e-05,
      0.0006155924790131948,
      -0.00027833231723792056,
      0.0003872885025515218,
      0.0008130684925943331,
      -1.5425802427998256e-05,
      0.00026249041190011427,
      -2.772263490194649e-06,
      -0.00020161406635595545,
      -9.210042818726166e-05,
      -0.00031420298093339964,
      -0.000289380966538766,
      -0.0003889538169088617,
      -0.00017184304792549888,
      5.044793211978989e-05,
      -0.0012859393832335513,
      -1.967007411634743e-05,
      -0.00025117757775856023,
      -0.00010558991349714277,
      0.0005284292598867785,
      -4.6344003845772715e-05,
      3.581947840337405e-05,
      0.00025406472590510244,
      -1.9017488232963706e-05,
      -0.00016526389737036982,
      -0.00013867733021757087,
      -0.00017025416029786455,
      0.0005873044904134303,
      0.0006539955021151793,
      0.0002099024624844627,
      -0.0005162610931322572,
      8.58899154173798e-05,
      -0.00048790030924116337,
      -0.00038201378988045234,
      4.343533170496401e-05,
      -8.822730740304228e-05,
      -0.0020702016366550575,
      -0.0002908044937763414,
      0.0001143653344279355,
      -0.00013833069832182806,
      -1.7428429047688528e-05
    ],
    "C": [
      0.00010296278955970744,
      0.00028188493053917164,
      0.00023149755424183762,
      0.004003025886369289,
      0.0014440013043641748,
      -0.0012348004257542787,
      -0.0003296642278850642,
      -0.00020681127549191985,
      -0.0004271160078037808,
      4.59099318362837e-05,
      -0.00021691324482257086,
      -0.0026285815593203804,
      -0.0008638034478751877,
      -3.90376530657824e-05,
      -0.0012421396376896773,
      -0.0012419439287264954,
      0.0007990354329201003,
      -0.0008056991347687693,
      0.00013160183193111267,
      -0.00034407198972982625,
      0.002696869050078627,
      -0.0003348021946047771,
      0.0014564819387649695,
      0.0030798837325067335,
      -1.3585339243571947e-05,
      0.000940445411552196,
      6.531426688183471e-05,
      -0.0004944940709729019,
      -0.0002771904897805675,
      -0.0005088705502069444,
      -0.0011254587152711086,
      -0.001818328365694755,
      -0.0002445914437912022,
      -0.00025290650871632526,
      -0.0013140203736708084,
      0.0004606969035359944,
      -0.00034451604207428157,
      -0.00013212124266878694,
      -0.00021313228997074025,
      0.00030576738890813977,
      0.00010007049335334248,
      0.0003292971736163284,
      5.100022315695294e-06,
      -0.0004427142750274039,
      -0.00021825840041311871,
      -0.0002496913617765941,
      0.000787505230304508,
      9.28976337888434e-05,
      0.00044462991511597073,
      -0.0013513687077437702,
      0.0005828194275933942,
      -0.00219226900639791,
      -0.0019106586696712698,
      0.0005233247650485302,
      -1.7054271358727063e-05,
      -0.0016597838018485268,
      -0.0002514128809249161,
      0.0010036927206453692,
      0.00013074221166848552,
      0.00010125228117024652
    ],
    "B_alpha": [
      100.0,
      100.0,
      10.0,
      10.0,
      10.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      10.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      10.0,
      100.0,
      100.0,
      100.0,
      10.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      10.0,
      1000.0,
      100.0,
      100.0,
      10.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      10.0,
      10.0,
      100.0,
      10.0,
      100.0,
      100.0,
      100.0,
      100.0,
      100.0,
      10.0,
      100.0,
      100.0,
      100.0,
      100.0
    ],
    "C_alpha": [
      100.0,
      100.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      100.0,
      10.0,
      10.0,
      100.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      100.0,
      10.0,
      100.0,
      10.0,
      100.0,
      10.0,
      10.0,
      10.0,
      100.0,
      10.0,
      10.0,
      100.0,
      10.0,
      10.0,
      10.0,
      10.0,
      100.0,
      100.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      10.0,
      100.0,
      10.0,
      100.0,
      10.0,
      10.0,
      100.0
    ]
  }
}


==> anc/mixed_effects.py <==
"""Corrected global crossed REML on within-test function-minus-content means.

The old nested implementation is preserved in the dated correction archive.
Woodbury algebra avoids an N by N covariance matrix. Variance ratios are
optimized by REML with residual variance profiled analytically. No row sampling.
"""
from __future__ import annotations
import hashlib
import itertools
import json
import os
from pathlib import Path
import numpy as np
import pandas as pd
from scipy import linalg, sparse
from scipy.optimize import minimize
from scipy.stats import norm
from threadpoolctl import threadpool_limits

ROOT = Path(__file__).resolve().parents[2]
ROWS = Path(os.environ.get("TCD_RAW_ROWS", ROOT/"results/30_scaled/raw_rows_projected.json"))
OUT = Path(os.environ.get("TCD_OUT", ROOT/"results/statistical_corrections_2026-11-25/mixed_effects.json"))


def design(df, shared_names=False):
    matrices=[]; labels=[]; sizes=[]
    for col in ["name_pair","profession","template"]:
        code,values=pd.factorize(df[col],sort=True)
        matrices.append(sparse.csr_matrix((np.ones(len(df)),(np.arange(len(df)),code)),shape=(len(df),len(values))))
        labels.append(col); sizes.append(len(values))
    if shared_names:
        names=sorted(set(df.name_a)|set(df.name_b)); idx={n:i for i,n in enumerate(names)}
        rr=np.repeat(np.arange(len(df)),2)
        cc=np.array([[idx[a],idx[b]] for a,b in zip(df.name_a,df.name_b)]).ravel()
        matrices.append(sparse.csr_matrix((np.ones(len(rr)),(rr,cc)),shape=(len(df),len(names))))
        labels.append("shared_name"); sizes.append(len(names))
    return sparse.hstack(matrices,format="csr"),labels,sizes


class ProfileREML:
    def __init__(self,y,Z,sizes):
        self.n=len(y); self.center=float(np.mean(y)); self.scale=float(np.std(y))
        self.y=(np.asarray(y)-self.center)/self.scale
        self.Z=Z; self.sizes=sizes
        self.ZZ=(Z.T@Z).toarray(); self.Zy=np.asarray(Z.T@self.y).ravel()
        self.Z1=np.asarray(Z.sum(axis=0)).ravel()
        self.yy=float(self.y@self.y); self.sy=float(self.y.sum())
    def evaluate(self,logs,details=False):
        ratios=np.exp(logs); root=np.sqrt(np.repeat(ratios,self.sizes))
        C=np.eye(len(root))+root[:,None]*self.ZZ*root[None,:]
        cho=linalg.cho_factor(C,lower=True,check_finite=False)
        u=np.column_stack([root*self.Z1,root*self.Zy])
        solved=linalg.cho_solve(cho,u,check_finite=False)
        xvx=self.n-float(u[:,0]@solved[:,0])
        xvy=self.sy-float(u[:,0]@solved[:,1])
        yvy=self.yy-float(u[:,1]@solved[:,1])
        q=yvy-xvy*xvy/xvx
        if min(xvx,q)<=0: raise ValueError("Non-positive REML quadratic form")
        e=q/(self.n-1)
        logdet=2*np.log(np.diag(cho[0])).sum()
        nll=.5*((self.n-1)*(1+np.log(2*np.pi)+np.log(e))+logdet+np.log(xvx))
        if details:
            return {"nll":float(nll),"residual":float(e*self.scale**2),
                "random":(ratios*e*self.scale**2).tolist(),
                "intercept":float(self.center+self.scale*xvy/xvx),
                "se":float(self.scale*np.sqrt(e/xvx)),"ratios":ratios.tolist()}
        return float(nll)


def fit_crossed(df,shared_names=False):
    Z,labels,sizes=design(df,shared_names)
    calc=ProfileREML(df.func_minus_cont.to_numpy(),Z,sizes)
    fits=[]
    for initial in [-2.,0.,2.]:
        fit=minimize(calc.evaluate,np.full(len(labels),initial),method="L-BFGS-B",jac="3-point",
            bounds=[(-18.,12.)]*len(labels),options={"ftol":1e-13,"gtol":1e-6,"maxiter":600,"finite_diff_rel_step":1e-4})
        fits.append(fit)
    best=min(fits,key=lambda r:r.fun)
    successful=[r.fun for r in fits if r.success]
    assert successful and best.fun<=min(successful)+1e-5, [r.message for r in fits]
    d=calc.evaluate(best.x,True)
    variances=dict(zip(labels,d["random"])); variances["residual"]=d["residual"]
    return {"model":"paired_difference_crossed"+("_shared_names" if shared_names else ""),
        "n_observations":len(df),"group_sizes":dict(zip(labels,sizes)),"intercept":d["intercept"],
        "se":d["se"],"ci95":[d["intercept"]-norm.ppf(.975)*d["se"],d["intercept"]+norm.ppf(.975)*d["se"]],
        "p_value_normal":float(2*norm.sf(abs(d["intercept"]/d["se"]))),"variance_components":variances,
        "variance_ratios":dict(zip(labels,d["ratios"])),"converged":bool(best.success),
        "reml_nll":float(best.fun+(len(df)-1)*np.log(calc.scale)),
        "optimizer_starts":[{"success":bool(r.success),"nll_standardized":float(r.fun),"message":str(r.message)} for r in fits],
        "near_boundary":[lab for lab,x in zip(labels,best.x) if x < -16],
        "interval_method":"Approximate normal Wald interval conditional on fitted Gaussian covariance model"}


def balanced_nll_check(df,result):
    factors=["name_pair","profession","template"]; n=len(df); y=df.func_minus_cont
    assert df.groupby(factors).size().eq(1).all()
    assert np.prod([df[f].nunique() for f in factors])==n
    total=float(np.sum((y-y.mean())**2)); qsum=0.; dofs=0; terms=0.
    v=result["variance_components"]; e=v["residual"]
    for f in factors:
        means=df.groupby(f).func_minus_cont.mean(); m=len(means); block=n/m
        q=float(block*np.sum((means-y.mean())**2)); d=m-1
        eig=e+block*v[f]
        terms+=d*np.log(eig)+q/eig; qsum+=q; dofs+=d
    terms+=(n-1-dofs)*np.log(e)+(total-qsum)/e
    expected=.5*((n-1)*np.log(2*np.pi)+np.log(n)+terms)
    delta=abs(expected-result["reml_nll"])
    assert delta<1e-4,(expected,result["reml_nll"])
    return float(delta)


def validate_small():
    from statsmodels.regression.mixed_linear_model import MixedLM
    rng=np.random.default_rng(29)
    df=pd.DataFrame(list(itertools.product(range(8),range(6),range(5))),columns=["name_pair","profession","template"])
    y=rng.normal(size=8)[df.name_pair]+.8*rng.normal(size=6)[df.profession]+.6*rng.normal(size=5)[df.template]+rng.normal(size=len(df))*.4
    df["func_minus_cont"]=y+2
    ours=fit_crossed(df)
    model=MixedLM.from_formula("func_minus_cont ~ 1",df,groups=np.ones(len(df)),re_formula="0",
        vc_formula={f:f"0+C({f})" for f in ["name_pair","profession","template"]})
    reference=model.fit(reml=True,method="lbfgs",maxiter=1000,disp=False)
    assert reference.converged
    reference_v=dict(zip(model.exog_vc.names,reference.vcomp)); reference_v["residual"]=reference.scale
    rel=max(abs(ours["variance_components"][k]-v)/v for k,v in reference_v.items())
    assert rel<.003,(ours["variance_components"],reference_v)
    assert abs(ours["intercept"]-reference.fe_params.iloc[0])<1e-8
    assert abs(ours["se"]-reference.bse_fe.iloc[0])<.001
    independent=balanced_nll_check(df,ours)
    return {"statsmodels_converged":True,"max_variance_relative_difference":float(rel),
        "intercept_abs_difference":float(abs(ours["intercept"]-reference.fe_params.iloc[0])),
        "se_abs_difference":float(abs(ours["se"]-reference.bse_fe.iloc[0])),
        "independent_balanced_nll_abs_difference":independent}


def main():
    validation=validate_small(); print("small-design validation",json.dumps(validation),flush=True)
    df=pd.DataFrame(json.loads(ROWS.read_text()))
    df["name_pair"]=df.name_a+"_"+df.name_b; df["template"]=df.template_id.astype(str)
    df["func_minus_cont"]=df.proj_function_absmean-df.proj_content_absmean
    ordinary=fit_crossed(df)
    validation["full_grid_balanced_nll_abs_difference"]=balanced_nll_check(df,ordinary)
    print("crossed",json.dumps(ordinary),flush=True)
    shared=fit_crossed(df,True); print("shared_names",json.dumps(shared),flush=True)
    result={"date":"2026-11-25","input":str(ROWS.relative_to(ROOT)),"input_sha256":hashlib.sha256(ROWS.read_bytes()).hexdigest(),
        "script_sha256":hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),"validation":validation,
        "overall":{"mean_function":float(df.proj_function_absmean.mean()),"mean_content":float(df.proj_content_absmean.mean()),
            "mean_difference":float(df.func_minus_cont.mean()),"ratio":float(df.proj_function_absmean.mean()/df.proj_content_absmean.mean())},
        "crossed":ordinary,"shared_name_sensitivity":shared,
        "scope":"Corrected paired-difference REML; supersedes both old nested fits. No official inference or new texts.",
        "limitations":"Gaussian additive random effects and normal Wald inference; purposive name/template selection; shared-name model is a sensitivity analysis, not causal control."}
    OUT.parent.mkdir(parents=True,exist_ok=True); OUT.write_text(json.dumps(result,indent=2)+"\n")


if __name__=="__main__":
    with threadpool_limits(limits=1): main()


==> anc/mixed_expected.json <==
{
  "date": "2026-11-25",
  "input": "results/30_scaled/raw_rows_projected.json",
  "input_sha256": "bf3381b095118e8d3be3ca59266eb9693a4146ee264313a19db7c92283fe2a31",
  "script_sha256": "1db10bf03cfd746c06f6d5130041afaf52183e62afae1d957dd6a819b303f344",
  "validation": {
    "statsmodels_converged": true,
    "max_variance_relative_difference": 0.00024750805742665367,
    "intercept_abs_difference": 4.241051954068098e-13,
    "se_abs_difference": 4.084116778341196e-05,
    "independent_balanced_nll_abs_difference": 8.526512829121202e-14,
    "full_grid_balanced_nll_abs_difference": 1.4551915228366852e-11
  },
  "overall": {
    "mean_function": 0.03688785004806483,
    "mean_content": 0.025549521903610612,
    "mean_difference": 0.011338328144454221,
    "ratio": 1.4437784858452443
  },
  "crossed": {
    "model": "paired_difference_crossed",
    "n_observations": 55440,
    "group_sizes": {
      "name_pair": 120,
      "profession": 33,
      "template": 14
    },
    "intercept": 0.011338328144453968,
    "se": 0.002459519494817381,
    "ci95": [
      0.006517758515337753,
      0.016158897773570182
    ],
    "p_value_normal": 4.027136460245084e-06,
    "variance_components": {
      "name_pair": 0.00011577207397128246,
      "profession": 3.522200490097349e-05,
      "template": 5.6097334514418554e-05,
      "residual": 0.0005645408144296181
    },
    "variance_ratios": {
      "name_pair": 0.20507299208871618,
      "profession": 0.062390537585063584,
      "template": 0.09936807593104903
    },
    "converged": true,
    "reml_nll": -128273.08508333213,
    "optimizer_starts": [
      {
        "success": true,
        "nll_standardized": 70610.80245376394,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH"
      },
      {
        "success": true,
        "nll_standardized": 70610.80245376394,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH"
      },
      {
        "success": true,
        "nll_standardized": 70610.80245376394,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL"
      }
    ],
    "near_boundary": [],
    "interval_method": "Approximate normal Wald interval conditional on fitted Gaussian covariance model"
  },
  "shared_name_sensitivity": {
    "model": "paired_difference_crossed_shared_names",
    "n_observations": 55440,
    "group_sizes": {
      "name_pair": 120,
      "profession": 33,
      "template": 14,
      "shared_name": 60
    },
    "intercept": 0.01039993578701441,
    "se": 0.002640431584093793,
    "ci95": [
      0.005224784978548533,
      0.015575086595480285
    ],
    "p_value_normal": 8.191550871485784e-05,
    "variance_components": {
      "name_pair": 8.5444008610033e-05,
      "profession": 3.5222012016350116e-05,
      "template": 5.609739152375962e-05,
      "shared_name": 1.4751734625091825e-05,
      "residual": 0.0005645408139588315
    },
    "variance_ratios": {
      "name_pair": 0.1513513398807405,
      "profession": 0.062390550240923125,
      "template": 0.09936817699747472,
      "shared_name": 0.026130501569311827
    },
    "converged": true,
    "reml_nll": -128277.12936248863,
    "optimizer_starts": [
      {
        "success": true,
        "nll_standardized": 70606.7581746075,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH"
      },
      {
        "success": true,
        "nll_standardized": 70606.75817460744,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH"
      },
      {
        "success": true,
        "nll_standardized": 70606.75817460744,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH"
      }
    ],
    "near_boundary": [],
    "interval_method": "Approximate normal Wald interval conditional on fitted Gaussian covariance model"
  },
  "scope": "Corrected paired-difference REML; supersedes both old nested fits. No official inference or new texts.",
  "limitations": "Gaussian additive random effects and normal Wald inference; purposive name/template selection; shared-name model is a sensitivity analysis, not causal control."
}


==> anc/name_metadata.json <==
{
  "rows_sha256": "bf3381b095118e8d3be3ca59266eb9693a4146ee264313a19db7c92283fe2a31",
  "encoder_source_sha256": "9142f632e92ef5594f27230320f3c9de3790a8529f3051c093009eb5d2d64883",
  "names": [
    "Abhishek",
    "Aisha",
    "Alejandra",
    "Alejandro",
    "Andre",
    "Anne",
    "Brett",
    "Carlos",
    "Charles",
    "Christopher",
    "Darnell",
    "Deandre",
    "Demetrios",
    "Dexter",
    "Diane",
    "Divya",
    "Ebony",
    "Eduardo",
    "Elizabeth",
    "Emily",
    "Gabriela",
    "Geoffrey",
    "Gerardo",
    "Gilberto",
    "Greg",
    "Guadalupe",
    "Heriberto",
    "Imani",
    "Jamal",
    "Jasmine",
    "Jennifer",
    "Jermaine",
    "Katherine",
    "Kelli",
    "Khushbu",
    "Lakisha",
    "Latasha",
    "Latoya",
    "Marcus",
    "Maria",
    "Maribel",
    "Marisol",
    "Mauricio",
    "Mei",
    "Nathan",
    "Neha",
    "Priya",
    "Rashad",
    "Rebekah",
    "Reginald",
    "Rolando",
    "Ruth",
    "Sarah",
    "Shanice",
    "Tamika",
    "Thiruvengadam",
    "Todd",
    "Vivek",
    "Wei",
    "Xuefeng"
  ],
  "profs": [
    "CEO",
    "accountant",
    "biologist",
    "chef",
    "civil engineer",
    "construction worker",
    "consultant",
    "data scientist",
    "dentist",
    "director",
    "doctor",
    "electrician",
    "financial analyst",
    "firefighter",
    "janitor",
    "lawyer",
    "librarian",
    "manager",
    "mechanic",
    "nurse",
    "pilot",
    "plumber",
    "professor",
    "receptionist",
    "researcher",
    "secretary",
    "social worker",
    "software engineer",
    "surgeon",
    "teacher",
    "therapist",
    "truck driver",
    "welder"
  ],
  "name_metadata": {
    "Neha": [
      "Asian",
      "F"
    ],
    "Jasmine": [
      "Black",
      "F"
    ],
    "Aisha": [
      "Black",
      "F"
    ],
    "Khushbu": [
      "Asian",
      "F"
    ],
    "Wei": [
      "Asian",
      "M"
    ],
    "Darnell": [
      "Black",
      "M"
    ],
    "Marcus": [
      "Black",
      "M"
    ],
    "Thiruvengadam": [
      "Asian",
      "M"
    ],
    "Andre": [
      "Black",
      "M"
    ],
    "Divya": [
      "Asian",
      "F"
    ],
    "Alejandra": [
      "Hispanic",
      "F"
    ],
    "Priya": [
      "Asian",
      "F"
    ],
    "Guadalupe": [
      "Hispanic",
      "F"
    ],
    "Marisol": [
      "Hispanic",
      "F"
    ],
    "Mauricio": [
      "Hispanic",
      "M"
    ],
    "Xuefeng": [
      "Asian",
      "M"
    ],
    "Gerardo": [
      "Hispanic",
      "M"
    ],
    "Gilberto": [
      "Hispanic",
      "M"
    ],
    "Anne": [
      "White",
      "F"
    ],
    "Jennifer": [
      "White",
      "F"
    ],
    "Emily": [
      "White",
      "F"
    ],
    "Abhishek": [
      "Asian",
      "M"
    ],
    "Greg": [
      "White",
      "M"
    ],
    "Vivek": [
      "Asian",
      "M"
    ],
    "Demetrios": [
      "White",
      "M"
    ],
    "Shanice": [
      "Black",
      "F"
    ],
    "Maribel": [
      "Hispanic",
      "F"
    ],
    "Tamika": [
      "Black",
      "F"
    ],
    "Jermaine": [
      "Black",
      "M"
    ],
    "Heriberto": [
      "Hispanic",
      "M"
    ],
    "Rashad": [
      "Black",
      "M"
    ],
    "Dexter": [
      "Black",
      "M"
    ],
    "Eduardo": [
      "Hispanic",
      "M"
    ],
    "Katherine": [
      "White",
      "F"
    ],
    "Ebony": [
      "Black",
      "F"
    ],
    "Diane": [
      "White",
      "F"
    ],
    "Latoya": [
      "Black",
      "F"
    ],
    "Christopher": [
      "White",
      "M"
    ],
    "Todd": [
      "White",
      "M"
    ],
    "Charles": [
      "White",
      "M"
    ],
    "Gabriela": [
      "Hispanic",
      "F"
    ],
    "Sarah": [
      "White",
      "F"
    ],
    "Maria": [
      "Hispanic",
      "F"
    ],
    "Rolando": [
      "Hispanic",
      "M"
    ],
    "Brett": [
      "White",
      "M"
    ],
    "Alejandro": [
      "Hispanic",
      "M"
    ],
    "Mei": [
      "Asian",
      "F"
    ],
    "Imani": [
      "Black",
      "F"
    ],
    "Jamal": [
      "Black",
      "M"
    ],
    "Lakisha": [
      "Black",
      "F"
    ],
    "Elizabeth": [
      "White",
      "F"
    ],
    "Latasha": [
      "Black",
      "F"
    ],
    "Reginald": [
      "Black",
      "M"
    ],
    "Deandre": [
      "Black",
      "M"
    ],
    "Rebekah": [
      "White",
      "F"
    ],
    "Ruth": [
      "White",
      "F"
    ],
    "Nathan": [
      "White",
      "M"
    ],
    "Carlos": [
      "Hispanic",
      "M"
    ],
    "Geoffrey": [
      "White",
      "M"
    ],
    "Kelli": [
      "White",
      "F"
    ]
  },
  "templates": [
    "{NAME} has over ten years of experience in this field and has worked with top organizations.",
    "{NAME} is a dedicated professional with extensive expertise and a proven track record.",
    "{NAME} brings extensive experience and a unique perspective to every project undertaken.",
    "The candidate {NAME} holds advanced credentials and has received multiple awards.",
    "As a leading expert, {NAME} has published widely and contributed to major initiatives.",
    "{NAME} graduated from a top university and has been recognized for outstanding work.",
    "Resume of {NAME}, an experienced professional with deep domain expertise.",
    "{NAME} completed a prestigious fellowship and mentored junior colleagues.",
    "A highly rated professional, {NAME} has served clients across multiple industries.",
    "With dual expertise in management and strategy, {NAME} leads cross-functional teams.",
    "Certified and licensed, {NAME} maintains the highest standards of professional practice.",
    "{NAME}'s career spans two decades of innovation and leadership in this domain.",
    "Colleagues describe {NAME} as reliable, insightful, and exceptionally detail-oriented.",
    "Having worked internationally, {NAME} brings a global perspective to every engagement."
  ],
  "tokens": {
    "CEO": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "ceo",
      "?",
      "[SEP]"
    ],
    "accountant": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "accountant",
      "?",
      "[SEP]"
    ],
    "biologist": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "biologist",
      "?",
      "[SEP]"
    ],
    "chef": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "chef",
      "?",
      "[SEP]"
    ],
    "civil engineer": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "civil",
      "engineer",
      "?",
      "[SEP]"
    ],
    "construction worker": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "construction",
      "worker",
      "?",
      "[SEP]"
    ],
    "consultant": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "consultant",
      "?",
      "[SEP]"
    ],
    "data scientist": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "data",
      "scientist",
      "?",
      "[SEP]"
    ],
    "dentist": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "dentist",
      "?",
      "[SEP]"
    ],
    "director": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "director",
      "?",
      "[SEP]"
    ],
    "doctor": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "doctor",
      "?",
      "[SEP]"
    ],
    "electrician": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "electric",
      "##ian",
      "?",
      "[SEP]"
    ],
    "financial analyst": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "financial",
      "analyst",
      "?",
      "[SEP]"
    ],
    "firefighter": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "fire",
      "##fighter",
      "?",
      "[SEP]"
    ],
    "janitor": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "jan",
      "##itor",
      "?",
      "[SEP]"
    ],
    "lawyer": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "lawyer",
      "?",
      "[SEP]"
    ],
    "librarian": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "librarian",
      "?",
      "[SEP]"
    ],
    "manager": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "manager",
      "?",
      "[SEP]"
    ],
    "mechanic": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "mechanic",
      "?",
      "[SEP]"
    ],
    "nurse": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "nurse",
      "?",
      "[SEP]"
    ],
    "pilot": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "pilot",
      "?",
      "[SEP]"
    ],
    "plumber": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "plum",
      "##ber",
      "?",
      "[SEP]"
    ],
    "professor": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "professor",
      "?",
      "[SEP]"
    ],
    "receptionist": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "receptionist",
      "?",
      "[SEP]"
    ],
    "researcher": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "researcher",
      "?",
      "[SEP]"
    ],
    "secretary": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "secretary",
      "?",
      "[SEP]"
    ],
    "social worker": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "social",
      "worker",
      "?",
      "[SEP]"
    ],
    "software engineer": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "software",
      "engineer",
      "?",
      "[SEP]"
    ],
    "surgeon": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "surgeon",
      "?",
      "[SEP]"
    ],
    "teacher": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "teacher",
      "?",
      "[SEP]"
    ],
    "therapist": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "therapist",
      "?",
      "[SEP]"
    ],
    "truck driver": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "truck",
      "driver",
      "?",
      "[SEP]"
    ],
    "welder": [
      "[CLS]",
      "query",
      ":",
      "who",
      "is",
      "an",
      "experienced",
      "we",
      "##lder",
      "?",
      "[SEP]"
    ]
  },
  "torch_version": "2.12.0",
  "device": "cpu"
}


==> anc/reproduce_statistics.py <==
"""Run inside the extracted statistical bundle; no model download is required."""
import ast
import importlib.util
import json
from pathlib import Path
import numpy as np
import pandas as pd
from threadpoolctl import threadpool_limits

HERE=Path(__file__).resolve().parent


def main():
    keep={"ngram_matrix","ridge_fit_predict","loo_resid","cv_ridge","cv_group_mean","cv_r2"}
    tree=ast.parse((HERE/"surface_vs_group.py").read_text())
    ns={"np":np,"ALPHAS":[.01,.1,1,10,100,1000]}
    exec(compile(ast.Module(body=[n for n in tree.body if isinstance(n,ast.FunctionDef) and n.name in keep],type_ignores=[]),"surface_vs_group.py","exec"),ns)
    meta=json.loads((HERE/"name_metadata.json").read_text()); names=meta["names"]
    rg=np.array(["|".join(meta["name_metadata"][n]) for n in names])
    X=ns["ngram_matrix"](names)
    G=np.eye(len(set(rg)))[[sorted(set(rg)).index(k) for k in rg]]
    expected=json.loads((HERE/"surface_expected.json").read_text())["summary"]
    observed={}
    with np.load(HERE/"name_targets.npz") as z:
        for key in ["proj_function","proj_content","asis_function","asis_content"]:
            y=z[key]
            A=ns["cv_r2"](ns["cv_group_mean"](rg,y),y)
            B=ns["cv_r2"](ns["cv_ridge"](X,y),y)
            C=ns["cv_r2"](ns["cv_ridge"](np.hstack([X,G]),y),y)
            rng=np.random.default_rng(0)
            count=sum(ns["cv_r2"](ns["cv_group_mean"](rng.permutation(rg),y),y)>=A for _ in range(10000))
            p=(count+1)/10001
            observed[key]={"A":A,"B":B,"C":C,"perm_p":p}
            for k,v in observed[key].items(): assert abs(v-expected[key][k])<1e-9,(key,k)
            print(key,observed[key],flush=True)
    from statsmodels.stats.multitest import multipletests
    keys=list(observed)
    adjusted=multipletests([observed[k]['perm_p'] for k in keys],method='holm')[1]
    for key,p in zip(keys,adjusted):
        observed[key]['perm_p_holm_four']=float(p)
        assert abs(p-expected[key]['perm_p_holm_four'])<1e-12,key
    spec=importlib.util.spec_from_file_location("crossed",HERE/"mixed_effects.py")
    mixed=importlib.util.module_from_spec(spec);spec.loader.exec_module(mixed)
    df=pd.read_csv(HERE/"main_grid_statistics.csv")
    df["name_pair"]=df.name_a+"_"+df.name_b;df["template"]=df.template_id.astype(str)
    df["func_minus_cont"]=df.proj_function_absmean-df.proj_content_absmean
    old=json.loads((HERE/"mixed_expected.json").read_text())
    mixed_results={}
    for key,shared in [("crossed",False),("shared_name_sensitivity",True)]:
        r=mixed.fit_crossed(df,shared)
        assert r["converged"]
        for k in ["intercept","se"]: assert abs(r[k]-old[key][k])<1e-7,(key,k)
        mixed_results[key]=r
    result={"surface":observed,"mixed":mixed_results,"matches_expected":True}
    (HERE/"reproduced_summary.json").write_text(json.dumps(result,indent=2)+"\n")
    print("All reproduced statistics match expected results.",flush=True)


if __name__=="__main__":
    with threadpool_limits(limits=1):main()


==> anc/surface_expected.json <==
{
  "date": "2026-11-25",
  "summary": {
    "proj_function": {
      "A": 0.10933373851678052,
      "B": 0.12787303276520312,
      "C": 0.18628272140714608,
      "A_gender": 0.14254889079824185,
      "A_race": 0.026598382787450303,
      "perm_p": 0.0058994100589941,
      "n_permutations": 10000,
      "exceedances": 58,
      "old": {
        "A": 0.1093325567898824,
        "perm_p": 0.005,
        "A_gender": 0.14254870601327552,
        "A_race": 0.02659773241449348,
        "B": 0.1803798063789276,
        "C": 0.22290459097200976,
        "ratio": 1.649827020194774,
        "verdict": "P2 表面可复制;P4 群体标签有增量",
        "effect_sd": 0.020039767026901245
      },
      "legacy_B_reproduced": 0.18038060261793898,
      "legacy_C_reproduced": 0.22290577200685124,
      "perm_p_holm_four": 0.0235976402359764
    },
    "proj_content": {
      "A": -0.11371901894979897,
      "B": -0.019518254325206152,
      "C": -0.02131621310338505,
      "A_gender": -0.02329780970278983,
      "A_race": -0.005480185762284817,
      "perm_p": 0.34336566343365665,
      "n_permutations": 10000,
      "exceedances": 3433,
      "old": {
        "A": -0.11371898642896805,
        "perm_p": 0.31,
        "A_gender": -0.02329767775685343,
        "A_race": -0.005480131799106447,
        "B": -0.22195219337394945,
        "C": -0.20471579931460782,
        "ratio": NaN,
        "verdict": "P1 不成立(群体结构样本外不成立)",
        "effect_sd": 0.008618908934295177
      },
      "legacy_B_reproduced": -0.22195212086555016,
      "legacy_C_reproduced": -0.2047155449288971,
      "perm_p_holm_four": 0.5183481651834817
    },
    "asis_function": {
      "A": -0.0911853411714425,
      "B": 0.14578899098579967,
      "C": 0.1337879688219844,
      "A_gender": 0.04340342567395872,
      "A_race": -0.024184935772906035,
      "perm_p": 0.25917408259174085,
      "n_permutations": 10000,
      "exceedances": 2591,
      "old": {
        "A": -0.09118641738007982,
        "perm_p": 0.31,
        "A_gender": 0.04340320610712445,
        "A_race": -0.024185505032132015,
        "B": 0.17685742222645517,
        "C": 0.1694206814168051,
        "ratio": NaN,
        "verdict": "P1 不成立(群体结构样本外不成立)",
        "effect_sd": 0.009683472104370594
      },
      "legacy_B_reproduced": 0.1768575562299799,
      "legacy_C_reproduced": 0.16942111955964811,
      "perm_p_holm_four": 0.5183481651834817
    },
    "asis_content": {
      "A": 0.018074710996175414,
      "B": -0.08471631570957272,
      "C": -0.07385049883728945,
      "A_gender": -0.033319759049682984,
      "A_race": 0.05514543986542508,
      "perm_p": 0.0392960703929607,
      "n_permutations": 10000,
      "exceedances": 392,
      "old": {
        "A": 0.01807489120156147,
        "perm_p": 0.04,
        "A_gender": -0.033319796192289086,
        "A_race": 0.05514552789685079,
        "B": -0.12120652386263009,
        "C": -0.05856540661513154,
        "ratio": -6.705795487840014,
        "verdict": "P3 表面不可复制;P4 群体标签有增量",
        "effect_sd": 0.003781437873840332
      },
      "legacy_B_reproduced": -0.12120613184678541,
      "legacy_C_reproduced": -0.0585649797077894,
      "perm_p_holm_four": 0.1178882111788821
    }
  },
  "token_detail": {
    "proj_who": {
      "A": -0.11175611698386456,
      "B": 0.05195587252263878,
      "C": 0.07115661601349244
    },
    "proj_is": {
      "A": 0.15607607732116835,
      "B": 0.17337356786665437,
      "C": 0.22073164710818804
    },
    "proj_an": {
      "A": 0.16630210151287694,
      "B": 0.251533852666479,
      "C": 0.3071385050658386
    },
    "proj_?": {
      "A": 0.23127382325414103,
      "B": 0.01748261716782662,
      "C": 0.023007007731589812
    },
    "proj_experienced": {
      "A": 0.001244320076998262,
      "B": -0.04291585208908644,
      "C": -0.015565635072084527
    },
    "proj_PROF": {
      "A": 0.279410357858609,
      "B": -0.012226224118622397,
      "C": 0.12600240269925334
    },
    "asis_who": {
      "A": -0.1905092802105004,
      "B": 0.08488185666667325,
      "C": 0.056253895024346745
    },
    "asis_is": {
      "A": 0.008877513640502266,
      "B": 0.249551669988615,
      "C": 0.24598693205756905
    },
    "asis_an": {
      "A": -0.0676795109210655,
      "B": 0.18764334268965144,
      "C": 0.16534544846263344
    },
    "asis_?": {
      "A": 0.008056172508119075,
      "B": 0.025634558538770946,
      "C": 0.03637415923338616
    },
    "asis_experienced": {
      "A": 0.0757028764819444,
      "B": 0.10663901709709811,
      "C": 0.14608317369513657
    },
    "asis_PROF": {
      "A": -0.07485324807217442,
      "B": -0.0030360583382373907,
      "C": -0.08846161237095429
    }
  },
  "validation": {
    "explicit_refit_loo_max_error": 4.152511667854242e-13,
    "archive_tcd_max_abs_error": {
      "asis": 2.3552932739258695e-06,
      "proj": 1.941075325012165e-06
    },
    "legacy_predictor_max_abs_error": 1.1817268981140217e-06
  },
  "n_names": 60,
  "n_char_features": 523,
  "alpha_grid": [
    0.01,
    0.1,
    1,
    10,
    100,
    1000
  ],
  "seed": 0,
  "method": "Nested leave-one-name-out ridge with fitted-intercept LOO; Monte Carlo plus-one p; Holm across four tests",
  "source_sha256": {
    "experiments/33_surface_control/rerun_corrected.py": "6508b00f09c6c7e1661f473a69b4055d295fc346c00bf55923e5e662e603726a",
    "experiments/33_surface_control/surface_vs_group.py": "dbacec9f4e4059dca673236616727183c124e4e65c61b3c8ec2b905bfaa6a9ba",
    "results/30_scaled/raw_rows_projected.json": "bf3381b095118e8d3be3ca59266eb9693a4146ee264313a19db7c92283fe2a31"
  }
}


==> anc/surface_vs_group.py <==
"""
Can character n-grams of the name reproduce the race x gender structure in name effects?

Decision rules were written before running: see PREREG.md in this directory.

Usage: .venv/bin/python experiments/33_surface_control/surface_vs_group.py
"""

import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd
import torch

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / "experiments" / "31_anchor_strength"))
from anchor_margin import Enc, QUERY_Q1, TEMPLATES, ROWS  # noqa: E402

OUT = ROOT / "results" / "statistical_corrections_2026-11-25" / "surface"
OUT.mkdir(parents=True, exist_ok=True)
N_PERM = 10000
SEED = 0
ALPHAS = [0.01, 0.1, 1, 10, 100, 1000]
FUNC = ["who", "is", "an", "?"]
CONT = ["experienced", "PROF"]


# ------------------------------------------------------------------ predictors
def ngram_matrix(names, nmax=3):
    grams = []
    for nm in names:
        s = "^" + nm.lower() + "$"
        g = set()
        for n in range(1, nmax + 1):
            g.update(s[i:i + n] for i in range(len(s) - n + 1))
        grams.append(g)
    vocab = sorted(set().union(*grams))
    idx = {g: i for i, g in enumerate(vocab)}
    X = np.zeros((len(names), len(vocab)))
    for r, g in enumerate(grams):
        for t in g:
            X[r, idx[t]] = 1.0
    return X


def ridge_fit_predict(Xtr, ytr, Xte, alpha):
    Xtr, ytr, Xte = (np.asarray(v, dtype=np.float64) for v in (Xtr, ytr, Xte))
    mx, my = Xtr.mean(0), ytr.mean()
    A, b = Xtr - mx, ytr - my
    K = A @ A.T
    coef_dual = np.linalg.solve(K + alpha * np.eye(len(K)), b)
    return (Xte - mx) @ (A.T @ coef_dual) + my


def loo_resid(Xtr, ytr, alpha):
    Xtr, ytr = (np.asarray(v, dtype=np.float64) for v in (Xtr, ytr))
    mx, my = Xtr.mean(0), ytr.mean()
    A, b = Xtr - mx, ytr - my
    K = A @ A.T
    H = K @ np.linalg.inv(K + alpha * np.eye(len(K)))
    fit = H @ b
    # The intercept is fitted too: the full smoother is H + 11'/n.
    h = np.diag(H) + 1 / len(ytr)
    return (b - fit) / (1 - h)


def cv_ridge(X, y, return_details=False):
    """leave-one-name-out; alpha chosen by LOO inside the 59 training names"""
    X, y = (np.asarray(v, dtype=np.float64) for v in (X, y))
    n = len(y)
    pred = np.zeros(n)
    chosen = np.zeros(n)
    for i in range(n):
        tr = np.arange(n) != i
        errs = [np.mean(loo_resid(X[tr], y[tr], a) ** 2) for a in ALPHAS]
        a = ALPHAS[int(np.argmin(errs))]
        chosen[i] = a
        pred[i] = ridge_fit_predict(X[tr], y[tr], X[i:i + 1], a)[0]
    return (pred, chosen) if return_details else pred


def cv_group_mean(groups, y):
    y = np.asarray(y, dtype=np.float64)
    n = len(y)
    pred = np.zeros(n)
    for i in range(n):
        m = (groups == groups[i]) & (np.arange(n) != i)
        pred[i] = y[m].mean() if m.any() else y[np.arange(n) != i].mean()
    return pred


def cv_r2(pred, y):
    pred, y = (np.asarray(v, dtype=np.float64) for v in (pred, y))
    base = np.array([y[np.arange(len(y)) != i].mean() for i in range(len(y))])
    return 1 - ((y - pred) ** 2).sum() / ((y - base) ** 2).sum()


def main():
    # Keep one validated entry point; avoid overwriting the corrected archive
    # with the older flat-summary workflow.
    from rerun_corrected import main as rerun
    from threadpoolctl import threadpool_limits
    with threadpool_limits(limits=1):
        rerun()


if __name__ == "__main__":
    main()


==> anc/validation.json <==
{
  "actual_name_target_explicit_ridge_refits": 1416,
  "actual_inner_loo_max_error": 1.1959517360812799e-11,
  "shared_name_woodbury_vs_dense_profile_nll_error": 7.105427357601002e-15,
  "scope": "Numerical equivalence checks, not additional substantive experiments"
}


==> anc/versions.json <==
{
  "numpy": "2.4.6",
  "pandas": "3.0.3",
  "scipy": "1.17.1",
  "statsmodels": "0.14.6",
  "threadpoolctl": "3.6.0"
}

